CNN-tuned spatial filters for P- and S-wave decomposition and applications in elastic imaging

P- and S-wave decomposition is essential for imaging multi-component seismic data in elastic media. A data-driven workflow is proposed to obtain a set of spatial filters that are highly accurate and artifact-free in decomposing the P- and S-waves in 2D isotropic elastic wavefields. The filters are formulated initially by inverse Fourier transforms of the wavenumber-domain operators, and then are tuned in a convolutional neural network to improve accuracy using synthetic snapshots. Spatial filters are flexible for decomposing P-and S-waves at any time step without performing Fourier transforms over the entire wavefield snapshots, and thus are suitable for target-oriented imaging. Snapshots from synthetic data show that the network-tuned spatial filters can decompose P- and S-waves with improved decomposition accuracy compared with other space-domain PS decomposition methods. Elastic reverse-time migration using P- and S-waves decomposed from the proposed algorithm shows reduced artifacts in the presence of a high velocity contrast.

==> att.sh <==
latex    ieee-twocolumn.tex
bibtex   ieee-twocolumn
latex    ieee-twocolumn.tex
latex    ieee-twocolumn.tex
dvips    ieee-twocolumn
ps2pdf   ieee-twocolumn.ps
pdffonts ieee-twocolumn.pdf
#evince   att.g.pdf &
rm *.lot *.aux  *.blg *.dvi *.lof *.log *.ps *.nav *.out *.snm *.toc

